A Receding Horizon Multi-Objective Planner for Autonomous Surface Vehicles in Urban Waterways

We propose a novel receding horizon planner for an autonomous surface vehicle (ASV) performing path planning in urban waterways. Feasible paths are found by repeatedly generating and searching a graph reflecting the obstacles observed in the sensor field-of-view. We also propose a novel method for multi-objective motion planning over the graph by leveraging the paradigm of lexicographic optimization and applying it to graph search within our receding horizon planner. The competing resources of interest are penalized hierarchically during the search. Higher-ranked resources cause a robot to incur non-negative costs over the paths traveled, which are occasionally zero-valued. The framework is intended to capture problems in which a robot must manage resources such as risk of collision. This leaves freedom for tie-breaking with respect to lower-priority resources; at the bottom of the hierarchy is a strictly positive quantity consumed by the robot, such as distance traveled, energy expended or time elapsed. We conduct experiments in both simulated and real-world environments to validate the proposed planner and demonstrate its capability for enabling ASV navigation in complex environments.

==> Figures/others/plot_costs.py <==
import os
import math
import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import UnivariateSpline

plt.rcParams['font.size'] = 15 # 20, 36
# plt.rcParams['lines.linewidth'] = 2 # 2, 6
plt.rc('text', usetex=True)
plt.rc('font', family='serif')

plt.figure(figsize=(10,5))

def smooth_data(data_in):
    s = UnivariateSpline(data_in[:,0], data_in[:,1], s=1)
    xs = np.linspace(0, 50000, 1000)
    ys = s(xs)

    data_out = np.zeros((xs.shape[0],2), dtype=np.float32)
    data_out[:,0] = xs
    data_out[:,1] = ys
    return data_out

def compute_time(data_in):
    data_out = np.zeros((0,2), dtype=np.float32)

    sum_time = 0;
    current_node_num = data_in[0,0]
    count = 0

    for i in range(data_in.shape[0]):

        if (current_node_num == data_in[i,0]):
            sum_time = sum_time + data_in[i,1]
            count = count + 1
        else:
            new_line = np.zeros((1,2), dtype=np.float32)
            new_line[0,0] = current_node_num
            new_line[0,1] = sum_time / count;
            data_out = np.append(data_out, new_line, axis=0)

            current_node_num = data_in[i,0]
            sum_time = data_in[i,1]
            count = 1

    new_line = np.zeros((1,2), dtype=np.float32)
    new_line[0,0] = current_node_num
    new_line[0,1] = sum_time / count;
    data_out = np.append(data_out, new_line, axis=0)

    # print data_out
    return smooth_data(data_out)



# Exp 1
# construction_time_1 = compute_time(np.loadtxt('test_1/3_costs/construction_time.txt'))
# plt.plot(construction_time_1[:,0], construction_time_1[:,1], 'k', linewidth=4, label='Construction time')

# test_1_cost_1 = compute_time(np.loadtxt('test_1/1_costs/search_time.txt'))
# test_1_cost_2 = compute_time(np.loadtxt('test_1/2_costs/search_time.txt'))
# test_1_cost_3 = compute_time(np.loadtxt('test_1/3_costs/search_time.txt'))
# plt.plot(test_1_cost_1[:,0], test_1_cost_1[:,1], 'aqua', linewidth=3, label='Search time (one creterion)')
# plt.plot(test_1_cost_2[:,0], test_1_cost_2[:,1]/2, 'coral', linewidth=3, label='Search time (two creteria)')
# plt.plot(test_1_cost_3[:,0], test_1_cost_3[:,1]/2, 'fuchsia', linewidth=3, label='Search time (three creteria)')

# Exp 2
construction_time_2 = compute_time(np.loadtxt('test_2/3_costs/construction_time.txt'))
plt.plot(construction_time_2[:,0], construction_time_2[:,1], 'k', linewidth=4, label='Construction time')

test_2_cost_1 = compute_time(np.loadtxt('test_2/1_costs/search_time.txt'))
test_2_cost_2 = compute_time(np.loadtxt('test_2/2_costs/search_time.txt'))
test_2_cost_3 = compute_time(np.loadtxt('test_2/3_costs/search_time.txt'))
plt.plot(test_2_cost_1[:,0], test_2_cost_1[:,1], 'aqua', linewidth=3, label='One creterion')
plt.plot(test_2_cost_2[:,0], test_2_cost_2[:,1]/2, 'coral', linewidth=3, label='Two creteria')
plt.plot(test_2_cost_3[:,0], test_2_cost_3[:,1]/2, 'fuchsia', linewidth=3, label='Three creteria')

plt.xlim([0, 50000])
plt.ylim([0, 0.25])
plt.xlabel("Number of nodes")
plt.ylabel("Time (s)")
plt.legend(loc='upper left')

plt.grid(linestyle='--')

# plt.savefig('exp-1.pdf', format='pdf', dpi=400, bbox_inches='tight')
plt.savefig('exp-2.pdf', format='pdf', dpi=400, bbox_inches='tight')

plt.show()

==> Figures/others/plot_time.py <==
import os
import math
import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import UnivariateSpline

plt.rcParams['font.size'] = 20 # 20, 36
# plt.rcParams['lines.linewidth'] = 2 # 2, 6
plt.rc('text', usetex=True)
plt.rc('font', family='arial')

plt.figure(figsize=(10,5))

def smooth_data(data_in):
    s = UnivariateSpline(data_in[:,0], data_in[:,1], s=1)
    xs = np.linspace(0, 50000, 1000)
    ys = s(xs)

    data_out = np.zeros((xs.shape[0],2), dtype=np.float32)
    data_out[:,0] = xs
    data_out[:,1] = ys
    return data_out

def compute_time(data_in):
    data_out = np.zeros((0,2), dtype=np.float32)

    sum_time = 0;
    current_node_num = data_in[0,0]
    count = 0

    for i in range(data_in.shape[0]):

        if (current_node_num == data_in[i,0]):
            sum_time = sum_time + data_in[i,1]
            count = count + 1
        else:
            new_line = np.zeros((1,2), dtype=np.float32)
            new_line[0,0] = current_node_num
            new_line[0,1] = sum_time / count;
            data_out = np.append(data_out, new_line, axis=0)

            current_node_num = data_in[i,0]
            sum_time = data_in[i,1]
            count = 1

    new_line = np.zeros((1,2), dtype=np.float32)
    new_line[0,0] = current_node_num
    new_line[0,1] = sum_time / count;
    data_out = np.append(data_out, new_line, axis=0)

    # print data_out
    return smooth_data(data_out)



# Exp 1
# construction_time_1 = compute_time(np.loadtxt('test_1/3_costs/construction_time.txt'))
# plt.plot(construction_time_1[:,0], construction_time_1[:,1], 'k', linewidth=4, label='Construction time')

# test_1_cost_1 = compute_time(np.loadtxt('test_1/1_costs/search_time.txt'))
# test_1_cost_2 = compute_time(np.loadtxt('test_1/2_costs/search_time.txt'))
# test_1_cost_3 = compute_time(np.loadtxt('test_1/3_costs/search_time.txt'))
# plt.plot(test_1_cost_1[:,0], test_1_cost_1[:,1], 'aqua', linewidth=3, label='Search time (one creterion)')
# plt.plot(test_1_cost_2[:,0], test_1_cost_2[:,1]/2, 'coral', linewidth=3, label='Search time (two creteria)')
# plt.plot(test_1_cost_3[:,0], test_1_cost_3[:,1]/2, 'fuchsia', linewidth=3, label='Search time (three creteria)')

# Exp 2
construction_time_2 = compute_time(np.loadtxt('test_2/3_costs/construction_time.txt'))
plt.plot(construction_time_2[:,0], construction_time_2[:,1], 'k', linewidth=3, label='Construction time')

test_2_cost_1 = compute_time(np.loadtxt('test_2/1_costs/search_time.txt'))
test_2_cost_2 = compute_time(np.loadtxt('test_2/2_costs/search_time.txt'))
test_2_cost_3 = compute_time(np.loadtxt('test_2/3_costs/search_time.txt'))
plt.plot(test_2_cost_1[:,0], test_2_cost_1[:,1], 'aqua', linewidth=3, label='Search time (one criterion)')
plt.plot(test_2_cost_2[:,0], test_2_cost_2[:,1]/2, 'coral', linewidth=3, label='Search time (two criteria)')
plt.plot(test_2_cost_3[:,0], test_2_cost_3[:,1]/2, 'fuchsia', linewidth=3, label='Search time (three criteria)')

plt.xlim([0, 50000])
plt.ylim([0, 0.20])
plt.xlabel("Number of nodes")
plt.ylabel("Time (s)")
plt.legend(loc='upper left')

plt.grid(linestyle='--')

# plt.savefig('exp-1.pdf', format='pdf', dpi=400, bbox_inches='tight')
plt.savefig('exp-2.pdf', format='pdf', dpi=400, bbox_inches='tight')

plt.show()
